Balancing Approach for Causal Inference at Scale

With the modern software and online platforms to collect massive amount of data, there is an increasing demand of applying causal inference methods at large scale when randomized experimentation is not viable. Weighting methods that directly incorporate covariate balancing have recently gained popularity for estimating causal effects in observational studies. These methods reduce the manual efforts required by researchers to iterate between propensity score modeling and balance checking until a satisfied covariate balance result. However, conventional solvers for determining weights lack the scalability to apply such methods on large scale datasets in companies like Snap Inc. To address the limitations and improve computational efficiency, in this paper we present scalable algorithms, DistEB and DistMS, for two balancing approaches: entropy balancing and MicroSynth. The solvers have linear time complexity and can be conveniently implemented in distributed computing frameworks such as Spark, Hive, etc. We study the properties of balancing approaches at different scales up to 1 million treated units and 487 covariates. We find that with larger sample size, both bias and variance in the causal effect estimation are significantly reduced. The results emphasize the importance of applying balancing approaches on large scale datasets. We combine the balancing approach with a synthetic control framework and deploy an end-to-end system for causal impact estimation at Snap Inc.

==> code.py <==
import numpy as np

def entbal_in_mem_one_iteration(
    c_array: np.array, t_x: np.array, z: np.array, 
    v: np.array, alpha: float, beta: float
) -> np.array:
    denominator = np.sum(np.exp(
        np.minimum(-c_array.dot(z), np.log(1e8))
    ))      # scalar
    numerator = c_array.T.dot(np.exp(
        np.minimum(-c_array.dot(z), np.log(1e8))
    ).T)

    c_x = numerator / denominator
    next_v = - alpha * (t_x - c_x) + beta * v
    next_z = z + next_v
    return next_z    

def entbal_map_reduce_one_iteration(
    c_df: DataFrame, t_x: np.array, z: np.array, 
    v: np.array, alpha: float, beta: float
) -> np.array:
    res = c_df.rdd.map(
        lambda p: (
            exp(np.minimum(-z.dot(p.x), np.log(1e8))),
            exp(
                np.minimum(-z.dot(p.x), np.log(1e8))
            ) * np.array(p.x))
    ).reduce(
        lambda a, b: (a[0] + b[0], a[1] + b[1])
    )
    c_x = np.array(res[1]) / res[0]

    next_v = - alpha * (t_x - c_x) + beta * v
    next_z = z + next_v
    return next_z


def microsynth_in_mem_one_iteration(
    c_array: np.array, c_count: int, 
    z: np.array, v: np.array, beta: np.array
):
    weight = np.maximum(0, 1 - np.dot(c_array, z))
    Aw = np.dot(c_array.T, weight)
    gradient = (Aw - t_x) / c_count

    prev_v = v
    v = z + alpha * gradient

    prev_beta = beta
    beta = (1 + np.sqrt(1 + 4 * beta * beta)) / 2
    z = v + (prev_beta - 1) / beta * (v - prev_v)

def microsynth_map_reduce_one_iteration(
    c_df: DataFrame, c_count: int, 
    z: np.array, v: np.array, beta: np.array
):
    c_rdd = self.c_df.rdd.map(
        lambda p: (np.array(p.x), p.weight)
    )
    next_c_rdd = c_rdd.map(lambda p: (
        p[0], max(0, 1 - np.dot(p[0], z)))
    )
    Aw = next_c_rdd.map(
        lambda p: p[0] * p[1]
    ).reduce(lambda x, y: x + y)
                
    gradient = (Aw - t_x) / c_count

    prev_v = v
    v = z + alpha * gradient

    prev_beta = beta
    beta = (1 + np.sqrt(1 + 4 * beta * beta)) / 2
    z = v + (prev_beta - 1) / beta * (v - prev_v)

